One Gate Scheme to Rule Them All: Introducing a Complex Yet Reduced Instruction Set for Quantum Computing

The design and architecture of a quantum instruction set are paramount to the performance of a quantum computer. This work introduces a gate scheme for qubits with $XX+YY$ coupling that directly and efficiently realizes any two-qubit gate up to single-qubit gates. First, this scheme enables high-fidelity execution of quantum operations and achieves minimum possible gate times. Second, since the scheme spans the entire $\textbf{SU}(4)$ group of two-qubit gates, we can use it to attain the optimal two-qubit gate count for algorithm implementation. These two advantages in synergy give rise to a quantum Complex yet Reduced Instruction Set Computer (CRISC). Though the gate scheme is compact, it supports a comprehensive array of quantum operations. This may seem paradoxical but is realizable due to the fundamental differences between quantum and classical computer architectures. Using our gate scheme, we observe marked improvements across various applications, including generic $n$-qubit gate synthesis, quantum volume, and qubit routing. Furthermore, the proposed scheme also realizes a gate locally equivalent to the commonly used CNOT gate with a gate time of $\frac{\pi}{2g}$, where $g$ is the two-qubit coupling. The AshN scheme is also completely impervious to $ZZ$ error, the main coherent error in transversely coupled systems, as the control parameters implementing the gates can be easily adjusted to take the $ZZ$ term into account.

==> decomp.py <==
import numpy as np
from scipy.stats import unitary_group
import scipy
from qfactor import Gate, CZGate, get_distance, ZZGate
# the ZZGate is not implemented in the original qfactor library, but it is easy to implement based on the XXGate.
def Rz(theta):
    return np.diag([np.exp(-0.5j*theta), np.exp(0.5j*theta)])

def ccry_to_4q2(U):
    # inplement theorem 8 of "Synthesis of Quantum Logic Circuits" (k = y)
    # to be consistent, the R_k is on the first qubit
    theta = [np.arccos(U[i,i]) for i in range(4)]
    alpha = [(theta[0] - theta[1])/2, (theta[2] - theta[3])/2]
    beta = [(theta[0] + theta[1])/2, (theta[2] + theta[3])/2]
    U1 = np.array([
        [np.cos(alpha[0]), 0, -np.sin(alpha[0]), 0],
        [0, np.cos(alpha[1]), 0, -np.sin(alpha[1])],
        [np.sin(alpha[0]), 0, np.cos(alpha[0]), 0],
        [0, np.sin(alpha[1]), 0, np.cos(alpha[1])],
    ])
    U2 = np.array([
        [np.cos(beta[0]), 0, -np.sin(beta[0]), 0],
        [0, np.cos(beta[1]), 0, -np.sin(beta[1])],
        [np.sin(beta[0]), 0, np.cos(beta[0]), 0],
        [0, np.sin(beta[1]), 0, np.cos(beta[1])],
    ])
    circuit = [CZGate(0, 2),
               Gate(U1, (0, 1)),
               CZGate(0, 2),
               Gate(U2, (0, 1)),]
    return circuit

def mul_to_5q2(U, inverse=False):
    # input is block diagonal, diag(U0, U1), where U0, U1 are unitary
    # implement the lemma in our paper
    # 01-12-01-02-12 by default, 12-01-01-12-01 if inverse, 
    # theta0 is the angle of 1q Rz gate
    if inverse:
        U = np.conj(U.T)
    U_original = U
    U0 = U[0:4, 0:4]
    U1 = U[4:8, 4:8]
    UU = U0 @ np.conj(U1.T)
    I = np.eye(2, dtype=float)
    # determine theta0
    theta0 = -np.angle(np.linalg.det(UU))/4
    if 1:
        U_test = U @ np.kron(np.kron(Rz(-theta0), I), I)
        assert np.allclose(np.linalg.det(U_test[0:4, 0:4]), np.linalg.det(U_test[4:8, 4:8]))
    # U0 = U0 / (np.linalg.det(U0))**0.25
    # U1 = U1 / (np.linalg.det(U1))**0.25
    U0 = U_test[0:4, 0:4]
    U1 = U_test[4:8, 4:8]
    UU = U0 @ np.conj(U1.T)
    # determine theta1
    def tr_im(theta1):
        rz = np.kron(Rz(-2*theta1), I)
        return np.imag(np.trace(UU @ rz))
    theta1 = scipy.optimize.bisect(tr_im, 0, np.pi)
    # determine theta2, theta3, V1
    rz = np.kron(Rz(-theta1), I)
    U = rz @ UU @ rz
    eigenvalues, eigenvectors = np.linalg.eig(U)
    sorted_indices = np.argsort(np.imag(eigenvalues))
    d = eigenvalues[sorted_indices]
    V1 = eigenvectors[:, sorted_indices]
    angle = np.angle(d)
    theta2 = (angle[2] + angle[3]) / 2
    theta3 = (angle[1] - angle[0]) / 2
    assert np.allclose(U, V1@np.kron(Rz(2*theta2), Rz(2*theta3))@np.conj(V1.T))
    # determine V2
    V2 = np.kron(Rz(theta2), Rz(theta3)) @ np.conj(V1.T) @ np.kron(Rz(theta1), I) @ U1
    circuit = [
        Gate(Rz(theta0), (0,)),
        Gate(V2, (1, 2)),
        ZZGate(theta2, (0, 1)),
        ZZGate(theta3, (0, 2)),
        Gate(V1, (1, 2)),
        ZZGate(theta1, (0, 1)),
    ]
    if inverse:
        circuit = [
            ZZGate(-theta1, (0, 1)),
            Gate(np.conj(V1.T), (1, 2)),
            ZZGate(-theta3, (0, 2)),
            ZZGate(-theta2, (0, 1)),
            Gate(np.conj(V2.T), (1, 2)),
            Gate(Rz(-theta0), (0,)),
        ]
    return circuit
    
if __name__=="__main__":
    for i in range(1000):
        U = unitary_group.rvs(8)
        u, cs, vh = scipy.linalg.cossin(U, 4, 4)
        circuit1 = mul_to_5q2(np.diag([1+0j, 1, 1, 1, 1, -1, 1, -1]) @ vh, inverse=False)
        circuit3 = mul_to_5q2(u, inverse=True)
        circuit2 = ccry_to_4q2(cs)
        circuit = circuit1 + circuit2[1:] + circuit3
        if get_distance(circuit, U) > 1e-10:
            print('fail')
            break

